APE: Faster and Longer Context-Augmented Generation via Adaptive Parallel Encoding

Context-augmented generation (CAG) techniques, including RAG and ICL, require the efficient combination of multiple contexts to generate responses to user queries. Directly inputting these contexts as a sequence introduces a considerable computational burden by re-encoding the combined selection of contexts for every request. To address this, we explore the promising potential of parallel encoding to independently pre-compute and cache each context's KV states. This approach enables the direct loading of cached states during inference while accommodating more contexts through position reuse across contexts. However, due to misalignments in attention distribution, directly applying parallel encoding results in a significant performance drop. To enable effective and efficient CAG, we propose Adaptive Parallel Encoding ($\textbf{APE}$), which brings shared prefix, attention temperature, and scaling factor to align the distribution of parallel encoding with sequential encoding. Results on RAG and ICL tasks demonstrate that APE can preserve 98% and 93% sequential encoding performance using the same inputs while outperforming parallel encoding by 3.6% and 7.9%, respectively. It also scales to many-shot CAG, effectively encoding hundreds of contexts in parallel. Efficiency evaluation shows that APE can achieve an end-to-end 4.5$\times$ speedup by reducing 28$\times$ prefilling time for a 128K-length context.

==> assets/nice_plot.py <==
from matplotlib import pyplot as plt
import torch

# Some sample data
x = torch.linspace(0.0, 5.0, 1025)
y1 = torch.cos(2 * torch.pi * x) * torch.exp(-0.75 * x)
y2 = torch.sin(2 * torch.pi * x) * torch.exp(-0.1 * x)

# Find in your LaTeX document using \the\textwidth
# Divide by the number of plots you would like to show in the same line
TEXT_WIDTH = 472

# Find in your LaTeX document using \expandafter\string\the\font
# or one point smaller
FONT_SIZE = 9

# Color palette should be color-blind friendly, or even better, render a
# nice figure even when printed in black and white
# https://sashamaps.net/docs/resources/20-colors/

# Find the Meta color palette at: https://www.facebook.com/brand/meta/color/
# Try to use Meta blue "#0064E0" as your primary choice,
# then pick distinct colors from the palette
COLORS = ["#0064E0", "#E29400"]

# Enable TeX support
# TODO: cluster
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rc('font', size=FONT_SIZE)

# Uncomment the following line to use Times New Roman for venues such as ICLR
# `preamble` also helpful to load additional LaTeX packages
# plt.rc('text.latex', preamble=r'\usepackage{times}')

# inches = points / 72
plt.figure(figsize=(TEXT_WIDTH / 72. * 0.48, 2.5))

# You possibly do not need a plot title if your caption is good enough
# plt.title("Plot title")

plt.xlabel(r'This is my $x$-axis')
plt.ylabel(r'This is my $y$-axis')
plt.plot(x, y2, lw=1.5, color=COLORS[1], ls="--",
         label=r'$\sin(2 \pi x) e^{-\frac{1}{10} x}$')
plt.plot(x, y1, lw=1.5, color=COLORS[0],
         label=r'$\cos(2 \pi x) e^{-\frac{3}{4} x}$')

plt.grid(linestyle='dotted')
plt.legend() # play with ncol
plt.tight_layout()

# Save in pdf, and specify high dpi for rasterized components (such as images)
# squeeze out every inch of your plot with bbox_inches and pad_inches
plt.savefig("plot_demo.pdf", dpi=400, bbox_inches='tight', pad_inches=0)

# Add your Figure to LaTeX. Use the `subcaption` package for multiple plots
# \begin{figure}[] % try first not to force any particular figure alignment
#   \centering
#   \includegraphics[width=\textwidth]{plot.pdf}
#   \caption{Use generous captions to self-explain the figure.}
#   \label{fig:plot}
# \end{figure}

